Modifications to the signal from a gravitational wave event due to a surrounding shell of matter

In previous work, we established theoretical results concerning the effect of matter shells surrounding a gravitational wave (GW) source, and we now apply these results to astrophysical scenarios. Firstly, it is shown that GW echoes that are claimed to be present in LIGO data of certain events, could not have been caused by a matter shell. However, it is also shown that there are scenarios in which matter shells could make modifications of order a few percent to a GW signal; these scenarios include binary black hole mergers, binary neutron star mergers, and core collapse supernovae.

==> anc/BH.m <==
%Units used are milliseconds (ms)
%Time domain comprises N0 points, with non-zero burst in first N points;
%fac is the sampling interval (in ms)
%Model of shell, radius r0 ms, mass Ms ms. 1 ms ~ 300 km ~ 200 Msun
%T_Total is the whole time interval; EnvelopeWidth is the burst duration;
%freq is the wave frequency during the burst, set by the integer freq_int
'Parameters:'
r0=3 %about 900km
Ms=0.3 % about 60 Msun
T_Total=1000
N=879
N0=2^12
fac=T_Total/(N0-1);
K=1:N;
T=fac*(K-1);
K0=1:N0;
%T0=fac*(K0-1);
K1=1:800;
T0=fac*(K1-1);

y=0*K0;
y(1:N)=xlsread('Clean.xlsx','A:A');

y_ff=fft(y,N0); % FFT of the burst
for a=1:N0/2+1
    nu(a)=(a-1)*2*pi/N0/fac;
end
y_ff2(1)=0;y_ff1(1)=0;%Terms 1 and 2 in the Fourier transform domain
for a=2:N0/2+1
    y_ff1(a)=2*1i*Ms*y_ff(a)/(r0^2*nu(a));
    y_ff2(a)=1i*Ms*y_ff(a)/(2*r0^2*nu(a))*exp(-2*1i*r0*nu(a));
end
for a=N0/2+2:N0
    y_ff1(a)=conj(y_ff1(N0-a+2));
    y_ff2(a)=conj(y_ff2(N0-a+2));
end

iy1=ifft(y_ff1);
iy2=ifft(y_ff2);

tiledlayout(2,1)

% Top plot
ax1 = nexttile;
plot(ax1,T0,y(K1),'b',T0,y(K1)+real(iy1(K1))+real(iy2(K1)),'r')
title(ax1,'GW150914: Template (blue), Template + shell effects (red)')
ylabel(ax1,'GW amplitude')
xlabel(ax1,' Time in ms')

% Bottom plot
ax2 = nexttile;
plot(ax2,T0,real(iy1(K1)),'b',T0,real(iy2(K1)),'r')
title(ax2,'Gw150914: Phase-shift term (blue), Echo term (red)')
ylabel(ax2,'GW amplitude')
xlabel(ax2,' Time in ms')

==> anc/BNS.m <==
%Units used are milliseconds (ms)
%Time domain comprises N0 points, with non-zero burst in first N points;
%fac is the sampling interval (in ms)
%Model of shell, radius r0 ms, mass Ms ms. 1 ms ~ 300 km ~ 200 Msun
%T_Total is the whole time interval; EnvelopeWidth is the burst duration;
%freq is the wave frequency during the burst, set by the integer freq_int
'Parameters:'
r0=0.0833 %about 25km
Ms=0.0035 % about 0.7 Msun
T_Total=10
N0=2^12
fac=T_Total/(N0-1);
K0=1:N0;
T0=fac*(K0-1);

y=sin(6.036*2*pi*T0).*exp(-T0/0.11);

y_ff=fft(y,N0); % FFT of the signal
for a=1:N0/2+1
    nu(a)=(a-1)*2*pi/N0/fac;
end
y_ff2(1)=0;y_ff1(1)=0;%Terms 1 and 2 in the Fourier transform domain
for a=2:N0/2+1
    y_ff1(a)=2*1i*Ms*y_ff(a)/(r0^2*nu(a));
    y_ff2(a)=1i*Ms*y_ff(a)/(2*r0^2*nu(a))*exp(-2*1i*r0*nu(a));
end
for a=N0/2+2:N0
    y_ff1(a)=conj(y_ff1(N0-a+2));
    y_ff2(a)=conj(y_ff2(N0-a+2));
end

iy1=ifft(y_ff1);
iy2=ifft(y_ff2);
K1=1:100;
plot(T0(K1),y(K1),'b',T0(K1),y(K1)+real(iy1(K1))+real(iy2(K1)),'r')
title('QNM of a BH following BNS merger: QNM (blue), QNM + shell effects (red)')
ylabel('GW amplitude')
xlabel(' Time in ms')



==> anc/CCSN.m <==
50%Units used are milliseconds (ms); 1 ms ~ 300 km ~ 200 Msun
%Time domain comprises N0 points, with non-zero burst in first N points;
%fac is the sampling interval (in ms)
%T_Total is the whole time interval (in ms)
%EnvelopeWidth is the burst duration (in ms)
%freq is the wave frequency during the burst (in kHz)
%Looking at Radice et al., we model the initial GWs as a burst 
%of duration 60ms, and of frequency 100Hz
%The shell exists between rin and rout
%rho0 is the density (in (ms)^(-2)) of the shell at r=rin
%The density falls off as 1/r^(1+aa)

rin=0.1 %about 30km
rout=0.5 %about 150km
rho0=0.05 %about 3/4 of 10^12 g/cm^3
aa=1 %Density falls off as 1/r^2
Mshell_ms=4*pi*rho0*rin^(1+aa)*(rout^(2-aa)-rin^(2-aa))/(2-aa)
Mshell_Msun=Mshell_ms*200
T_Total=100
N0=2^12
fac=T_Total/(N0-1);
K0=1:N0;
T0=fac*(K0-1);

freq=0.1
om=freq*2*pi;
EnvelopeWidth=50;
N=round(EnvelopeWidth/T_Total*N0);
K=1:N;
T=fac*(K-1);

y=0*K0;
y(1:N)=-1i*exp(1i*om*T).*sin(T*pi/EnvelopeWidth);
yr=real(y);

y_ff=fft(yr,N0); % FFT of the burst
for a=1:N0/2+1
    nu(a)=(a-1)*2*pi/N0/fac;
end
y_ff2(1)=0;y_ff1(1)=0;%Terms 1 and 2 in the Fourier transform domain
for a=2:N0/2+1
    f=@(r) exp(-2*1i*r*nu(a))./r.^(1+aa);
    y_ff1(a)=4*1i*rho0*rin/(nu(a)/2/pi/aa)*y_ff(a)*(1-(rin/rout)^aa);
    y_ff2(a)=1i*rho0*rin^2*2*pi/nu(a)*quadgk(f,rin,rout)*y_ff(a);
end
for a=N0/2+2:N0
    y_ff1(a)=conj(y_ff1(N0-a+2));
    y_ff2(a)=conj(y_ff2(N0-a+2));
end

iy0=ifft(y_ff);
iy1=ifft(y_ff1);
iy2=ifft(y_ff2);

%plot(T0,yr,'r',T0,real(iy1),'b',T0,real(iy2),'m')
plot(T0,yr,'b',T0,(yr+real(iy1)+real(iy2)),'r')
title('CCSNe: Initial burst (blue), Initial burst + shell effects (red)')
ylabel('GW amplitude')
xlabel(' Time in ms')



==> anc/NormTest.m <==
%Units used are milliseconds (ms)
%Time domain comprises N0 points, with non-zero burst in first N points;
%fac is the sampling interval (in ms)
%Model of shell, radius r0 ms, mass Ms ms. 1 ms ~ 300 km ~ 200 Msun
%T_Total is the whole time interval; 
%freq is the wave frequency 
'Parameters:'
r0=1.25
Ms=0.25
T_Total=100
for k=1:3
    N0=2^(3+6*k)
    fac=T_Total/(N0-1);
    K0=1:N0;
    T0=fac*(K0-1);

    freq=1; %Wave frequency in cycles per ms, i.e. x10^3Hz
    %freq=100*(N0-1)/N0/T_Total; %So that y(N0+1)=y(1)
    om=freq*2*pi;
    y=-1i*exp(1i*om*T0); %Constant frequency source
    yr=real(y);

    y_ff=fft(yr,N0); % FFT 
    for a=1:N0/2+1
        nu(a)=(a-1)*2*pi/N0/fac;
    end
    y_ff2(1)=0;y_ff1(1)=0;%Terms 1 and 2 in the Fourier transform domain
    for a=2:N0/2+1
        y_ff1(a)=2*1i*Ms*y_ff(a)/(r0^2*nu(a));
        y_ff2(a)=1i*Ms*y_ff(a)/(2*r0^2*nu(a))*exp(-2*1i*r0*nu(a));
    end
    for a=N0/2+2:N0
        y_ff1(a)=conj(y_ff1(N0-a+2));
        y_ff2(a)=conj(y_ff2(N0-a+2));
    end

    iy1=ifft(y_ff1);
    iy2=ifft(y_ff2);
    y1=real(2*1i*Ms/(r0^2*om)*y);
    y2=real(1i*Ms/(2*r0^2*om)*exp(-2*1i*r0*om)*y);
    norm1=sqrt(sum((y1-real(iy1)).^2)/N0)
    norm2=sqrt(sum((y2-real(iy2)).^2)/N0)
end%for
